Rain: RDMA-assisted In-Network Scheduling for Microsecond-scale Workloads

Modern data center applications increasingly require microsecond-scale service time with strict tail latency requirements, which can hardly be realized with existing in-network task schedulers due to their inherent limitations. Specifically, software-based schedulers struggle to balance throughput and latency, while switch-based designs either lack global coordination, rely on packet recirculation heavily, or only offer limited support for large tasks. In light of these restrictions of the state-of-the-arts (SOTAs), we, in this work, propose Rain, an RDMA-assisted in-network scheduler built atop programmable switches that maintains centralized queues while bounding worker-local queues. Rain introduces a bidirectional on-switch queuing mechanism to buffer and match tasks and worker-issued tokens directly in the switch, avoiding worker-side polling and approximating the optimal behavior of join-bounded-shortest-queue without global aggregation. A switch-driven RDMA engine pre-writes arbitrarily large tasks via one-sided WRITE multicasts, keeping only compact metadata on the switch. Slice-aware scheduling further localizes decisions to more homogeneous queues, reducing dispersion-induced head-of-line blocking. Moreover, our study reveals that real-world systems can diverge from theoretical predictions: shallower worker queues do not always improve tail latency. Leveraging this insight, Rain incorporates an adaptive scheduling strategy to optimize worker queue depths and worker-to-slice mappings at runtime. Evaluations with the real-world application RocksDB show that Rain achieves 1.75x higher throughput than the best-performing SOTA while satisfying the same tail latency requirement.

==> figure/adaptive_scheduling.py <==
import os
import matplotlib.pyplot as plt
from cycler import cycler
import numpy as np

# Prefer a clean, publication-style look with minimal color usage.
try:
    import scienceplots  # noqa: F401
    plt.style.use('science')
except Exception:
    # Fallback to a custom minimal style if scienceplots is unavailable.
    plt.style.use('default')

# Minimal, grayscale-forward rcParams tuned for papers (match other figures)
plt.rcParams.update({
    'pdf.fonttype': 42,
    'ps.fonttype': 42,
    'font.family': 'serif',
    'font.serif': ['Times New Roman', 'Times', 'STIXGeneral', 'DejaVu Serif'],
    # Slightly larger fonts for better readability in the paper
    'font.size': 15,
    'axes.labelsize': 15,
    'axes.titlesize': 15,
    'legend.fontsize': 15,
    'xtick.labelsize': 14,
    'ytick.labelsize': 14,
    'axes.linewidth': 0.8,
    'xtick.major.width': 0.8,
    'ytick.major.width': 0.8,
    'xtick.major.size': 3,
    'ytick.major.size': 3,
    'lines.linewidth': 1.2,
    # Use a monochrome cycle when colors are not explicitly set
    'axes.prop_cycle': cycler('color', ['0']),
    'savefig.bbox': 'tight',
})

# Data: each row represents a 10ms measurement interval
# First column: without adaptive scheduling, Second column: with adaptive scheduling
data = [
    52, 49, 50, 51, 52, 50, 50, 51, 50, 52, 49, 49, 48, 53, 50, 52, 51, 55, 48, 52,
    49, 53, 55, 51, 55, 55, 52, 59, 53, 54, 52, 49, 56, 53, 55, 52, 57, 51, 50, 55,
    53, 51, 49, 53, 51, 50, 54, 51, 56, 49, 50, 54, 48, 53, 52, 51, 51, 52, 48, 50,
    50, 52, 51, 47, 57, 52, 55, 49, 53, 56, 51, 51, 54, 53, 52, 53, 52, 50, 52, 48,
    53, 51, 49, 52, 52, 52, 53, 48, 51, 50, 61, 51, 48, 55, 56, 53, 55, 50, 51, 50,
    51, 48, 51, 52, 50, 54, 55, 48, 52, 51, 50, 51, 52, 50, 51, 52, 57, 48, 49, 52,
    52, 50, 58, 54, 50, 55, 49, 51, 56, 49, 54, 58, 53, 54, 50, 50, 51, 50, 52, 49,
    56, 51, 48, 50, 51, 46, 49, 51, 52, 54, 49, 54, 47, 54, 50, 51, 51, 50, 53, 52,
    55, 54, 50, 49, 53, 53, 53, 56, 50, 54, 47, 50, 55, 45, 52, 49, 55, 51, 50, 46,
    52, 50, 50, 54, 49, 49, 54, 51, 49, 50, 53, 54, 52, 55, 53, 46, 53, 56, 50, 54,
    197, 105, 198, 105, 196, 105, 196, 105, 198, 105, 198, 105, 198, 105, 198, 105,
    198, 105, 198, 105, 198, 105, 196, 105, 197, 105, 198, 105, 194, 105, 198, 105,
    197, 105, 198, 105, 196, 105, 197, 105, 197, 105, 198, 105, 198, 105, 204, 105,
    199, 105, 198, 105, 198, 105, 198, 105, 198, 105, 198, 105, 196, 105, 198, 105,
    204, 105, 198, 105, 198, 105, 193, 105, 199, 105, 196, 105, 197, 105, 196, 105,
    198, 105, 197, 105, 198, 105, 198, 105, 197, 105, 198, 105, 196, 105, 198, 105,
    196, 105, 197, 105, 196, 105, 198, 105, 198, 105, 196, 105, 198, 105, 198, 105,
    198, 105, 198, 105, 199, 105, 196, 105, 198, 105, 197, 105, 198, 105, 198, 105,
    199, 105, 198, 105, 198, 105, 198, 105, 198, 105, 197, 105, 198, 105, 198, 105,
    198, 105, 198, 105, 198, 105, 197, 105, 197, 105, 202, 105, 193, 105, 198, 105,
    196, 105, 198, 105, 196, 105, 197, 105, 196, 105, 197, 105, 198, 105, 196, 105,
    197, 105, 196, 105, 198, 105, 197, 105, 198, 105, 198, 105, 198, 105, 196, 105,
    198, 105, 199, 105, 198, 105,
    50, 50, 51, 49, 54, 51, 52, 50, 50, 48, 49, 49, 47, 53, 52, 50, 57, 50, 53, 53,
    52, 49, 51, 52, 53, 45, 54, 51, 53, 47, 51, 48, 52, 51, 53, 50, 48, 51, 51, 49,
    51, 46, 57, 54, 55, 48, 53, 51, 53, 46, 50, 46, 54, 51, 51, 45, 51, 48, 54, 51,
    52, 51, 56, 52, 52, 49, 52, 53, 54, 47, 50, 51, 53, 50, 49, 56, 52, 48, 57, 53,
    57, 55, 50, 50, 57, 49, 53, 48, 51, 47, 53, 51, 49, 55, 47, 48, 49, 52, 56, 48,
    57, 52, 52, 46, 54, 50, 53, 51, 48, 51, 49, 53, 52, 48, 54, 48, 52, 52, 50, 52,
    52, 50, 52, 51, 53, 53, 52, 52, 50, 48, 51, 52, 48, 47, 51, 50, 50, 46, 49, 51,
    57, 49, 51, 48, 50, 50, 50, 50, 53, 48, 55, 47, 49, 51, 53, 53, 51, 51, 54, 50,
    48, 51, 55, 52, 53, 48, 53, 50, 52, 50, 50, 57, 53, 52, 54, 53, 51, 55, 56, 51,
    48, 49, 53, 49, 51, 53, 51, 49, 49, 53, 49, 51, 56, 53, 50, 49, 48, 47, 51, 50,
    2594, 3194, 2477, 2755, 2591, 135, 2595, 82, 2618, 77, 2686, 68, 2618, 68, 2655, 67,
    2593, 66, 2625, 64, 2611, 67, 2651, 66, 2584, 66, 2664, 67, 2614, 66, 2551, 67,
    2595, 67, 2599, 66, 2610, 69, 2621, 69, 2612, 66, 2624, 64, 2542, 64, 2522, 68,
    2587, 68, 2598, 69, 2594, 66, 2603, 67, 2608, 69, 2523, 68, 2572, 68, 2533, 67,
    2530, 68, 2538, 68, 2630, 69, 2630, 67, 2608, 68, 2594, 68, 2557, 66, 2563, 66,
    2581, 67, 2545, 68, 2614, 67, 2611, 66, 2600, 69, 2542, 67, 2637, 68, 2571, 67,
    2602, 70, 2605, 68, 2616, 68, 2691, 68, 2603, 66, 2623, 68, 2626, 64, 2669, 66,
    2569, 67, 2624, 67, 2659, 65, 2594, 65, 2573, 68, 2621, 69, 2564, 67, 2542, 70,
    2602, 67, 2639, 67, 2614, 68, 2584, 67, 2590, 66, 2533, 68, 2581, 66, 2591, 66,
    2647, 65, 2580, 66, 2604, 65, 2527, 65, 2548, 66, 2542, 65, 2604, 65, 2672, 68,
    2614, 65, 2596, 67, 2607, 68, 2607, 68, 2613, 64, 2539, 67, 2570, 69, 2586, 67,
    2616, 67, 2523, 67, 2604, 65, 2597, 67, 2526, 67, 2591, 68, 2588, 67, 2585, 67,
    2594, 65, 2616, 68, 2614, 65, 2584, 65,
    49, 47, 51, 51, 53, 47, 53, 51, 49, 53, 49, 52, 49, 53, 50, 55, 52, 51, 51, 53,
    50, 50, 58, 54, 50, 52, 49, 45, 48, 54, 53, 57, 51, 48, 54, 55, 56, 51, 56, 50,
    52, 52, 52, 52, 51, 52, 52, 50, 51, 55, 50, 54, 53, 51, 57, 49, 55, 49, 54, 48,
    55, 53, 52, 52, 47, 48, 48, 54, 53, 55, 49, 52, 53, 53, 50, 52, 57, 53, 53, 53,
    50, 53, 49, 61, 53, 51, 52, 49, 54, 51, 52, 51, 51, 54, 48, 51, 53, 53, 52, 53,
    49, 50, 54, 54, 51, 50, 51, 51, 51, 48, 51, 50, 52, 50, 50, 50, 48, 48, 50, 53,
    53, 55, 53, 58, 52, 51, 54, 53, 51, 45, 51, 48, 55, 53, 52, 50, 52, 48, 51, 62,
    51, 57, 52, 54, 50, 57, 53, 46, 54, 53, 54, 49, 49, 52, 48, 50, 48, 51, 48, 48,
    51, 53, 55, 51, 54, 51, 52, 51, 44, 54, 53, 49, 51, 56, 52, 53, 54, 52, 51, 50,
    52, 52, 52, 50, 47, 50, 49, 51, 52, 51, 52, 53, 54, 52, 59, 52, 51, 53, 55, 51,
]

# Parse data into two columns
without_adaptive = []
with_adaptive = []

for i in range(0, len(data), 2):
    without_adaptive.append(data[i])
    with_adaptive.append(data[i + 1])

# Create time axis (each point represents 10ms, convert to seconds)
time_s = [i * 10 / 1000.0 for i in range(len(without_adaptive))]

fig, ax = plt.subplots(1, 1, figsize=(6.0, 3.6), dpi=300)

# Subtle, non-vivid colors
COLOR_1 = '#4C72B0'  # muted blue
COLOR_2 = '#55A868'  # muted green

# Add gray background regions for special events (1-2s and 3-4s)
ax.axvspan(1.0, 2.0, alpha=0.2, color='gray', zorder=0)
ax.axvspan(3.0, 4.0, alpha=0.2, color='gray', zorder=0)

# Common plotting kwargs for a clean, academic look (no markers)
kw_line_1 = dict(color=COLOR_1, linestyle='-', alpha=0.8)
kw_line_2 = dict(color=COLOR_2, linestyle='-', alpha=0.8)

# Plot the curves
line1, = ax.plot(time_s, without_adaptive, label='RAIN w/o adaptive scheduling',
                 **kw_line_1)
line2, = ax.plot(time_s, with_adaptive, label='RAIN',
                 **kw_line_2)

ax.set_xlabel('Time (s)')
ax.set_ylabel('99% Tail Latency ($\\mu$s)')
ax.tick_params(axis='both', direction='in')

# Light, subtle grid lines behind data
ax.set_axisbelow(True)
ax.minorticks_on()
ax.grid(True, which='major', axis='both', linestyle=':', linewidth=0.5, alpha=0.35)
ax.grid(True, which='minor', axis='both', linestyle=':', linewidth=0.3, alpha=0.18)

# Set axis limits
ax.set_xlim(left=0, right=max(time_s))
# Set y-axis to show the full range, with some padding
y_max = max(max(without_adaptive), max(with_adaptive))
ax.set_ylim(bottom=0, top=y_max * 1.1)

# Legend
ax.legend(
    [line1, line2],
    ['RAIN w/o adaptive scheduling', 'RAIN'],
    loc='upper left', frameon=False, handlelength=2.0,
)

# Reserve space
plt.tight_layout()

# Save to parent directory in a LaTeX-friendly vector format (PDF)
_base_dir = os.path.dirname(__file__)
_out_dir = os.path.abspath(os.path.join(_base_dir, '.'))
_out_path = os.path.join(_out_dir, 'adaptive_scheduling.pdf')
fig.savefig(_out_path, format='pdf', transparent=True)
plt.close(fig)



==> figure/parameter_tunning.py <==
import os
import matplotlib.pyplot as plt
from cycler import cycler
import numpy as np

# Prefer a clean, publication-style look with minimal color usage.
try:
    import scienceplots  # noqa: F401
    plt.style.use('science')
except Exception:
    # Fallback to a custom minimal style if scienceplots is unavailable.
    plt.style.use('default')

# Minimal, grayscale-forward rcParams tuned for papers
plt.rcParams.update({
    'pdf.fonttype': 42,
    'ps.fonttype': 42,
    'font.family': 'serif',
    'font.serif': ['Times New Roman', 'Times', 'STIXGeneral', 'DejaVu Serif'],
    # Slightly larger fonts for better readability in the paper
    'font.size': 15,
    'axes.labelsize': 15,
    'axes.titlesize': 15,
    'legend.fontsize': 15,
    'xtick.labelsize': 14,
    'ytick.labelsize': 14,
    'axes.linewidth': 0.8,
    'xtick.major.width': 0.8,
    'ytick.major.width': 0.8,
    'xtick.major.size': 3,
    'ytick.major.size': 3,
    'lines.linewidth': 1.2,
    # Use a monochrome cycle when colors are not explicitly set
    'axes.prop_cycle': cycler('color', ['0']),
    'savefig.bbox': 'tight',
})

# Data from the table
load = [
    1888016, 1967967, 2047981, 2128007, 2208001, 2287979, 2367953, 2448008,
    2527954, 2608009, 2687928, 2768084, 2848089, 2928022, 3007971, 3088139,
    3104117, 3119978, 3128106, 3135985, 3143900, 3152032,
    3159929, 3239929
]

without_adaptive = [
    61, 61, 61, 62, 62, 63, 63, 64, 64, 65, 65, 66, 66, 67, 69,
    77, 84, 97, 119, 146, 289, 989, 999, 999
]

without_adaptive_queue_depth = [
    2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2
]

threshold_02 = [
    50, 50, 50, 50, 50, 50, 50, 51, 51, 53, 65, 66, 66, 67, 69,
    77, 84, 97, 119, 146, 289, 68, 68, 69
]

threshold_02_queue_depth = [
    1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 3, 3, 3
]

threshold_05 = [
    61, 61, 61, 62, 62, 50, 50, 51, 51, 53, 65, 66, 66, 67, 69,
    77, 84, 97, 119, 68, 68, 68, 68, 69
]

threshold_05_queue_depth = [
    2, 2, 2, 2, 2, 1, 1, 1, 1, 1, 2, 2, 2, 2, 2, 2, 2, 2, 2, 3, 3, 3, 3, 3
]

threshold_08 = [
    61, 61, 61, 62, 62, 63, 63, 64, 64, 65, 65, 66, 66, 67, 69,
    68, 68, 68, 68, 68, 68, 68, 68, 69
]

threshold_08_queue_depth = [
    2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 3, 3, 3, 3, 3, 3, 3, 3, 3
]

# Convert load to kRPS (divide by 1000)
load_krps = [x / 1000.0 for x in load]

# Make the figure wider and slightly shorter (more "flat and long"), with two subplots
fig, axs = plt.subplots(1, 2, figsize=(10.0, 4.5), dpi=300, sharex=True)

# Subtle, non-vivid colors
COLOR_1 = '#4C72B0'  # muted blue
COLOR_2 = '#55A868'  # muted green
COLOR_3 = '#C44E52'  # muted red/orange
COLOR_4 = '#8172B2'  # muted purple

# Common plotting kwargs for a clean, academic look (hollow markers)
# Use a slightly smaller marker and higher z-order for line1 to avoid being visually covered
kw_line_1 = dict(color=COLOR_1, linestyle='-', marker='o', markersize=3.0,
                 markerfacecolor='none', markeredgecolor=COLOR_1, markeredgewidth=0.8,
                 zorder=4)
kw_line_2 = dict(color=COLOR_2, linestyle='-', marker='s', markersize=3.5,
                 markerfacecolor='none', markeredgecolor=COLOR_2, markeredgewidth=0.8,
                 zorder=1)
kw_line_3 = dict(color=COLOR_3, linestyle='-', marker='^', markersize=3.5,
                 markerfacecolor='none', markeredgecolor=COLOR_3, markeredgewidth=0.8,
                 zorder=1)
kw_line_4 = dict(color=COLOR_4, linestyle='-', marker='D', markersize=3.5,
                 markerfacecolor='none', markeredgecolor=COLOR_4, markeredgewidth=0.8,
                 zorder=1)

# Function to generate marker indices: all points in early part, 
# only changing points in high-load region, but always include the last point
def get_marker_indices(data, early_end_idx=14):
    """Generate marker indices: all points in early part, only changing points in high-load region, always include last point"""
    indices = list(range(early_end_idx + 1))  # All points in early part (0-14)
    
    # For high-load region (15+), only mark points where value changes
    for i in range(early_end_idx + 1, len(data)):
        if i == early_end_idx + 1 or data[i] != data[i-1]:
            indices.append(i)
    
    # Always include the last point
    last_idx = len(data) - 1
    if last_idx not in indices:
        indices.append(last_idx)
    
    return indices

# Generate marker indices for each latency curve
me1 = get_marker_indices(without_adaptive)
me2 = get_marker_indices(threshold_02)
me3 = get_marker_indices(threshold_05)
me4 = get_marker_indices(threshold_08)

# Generate marker indices for each queue-depth curve
me1_q = get_marker_indices(without_adaptive_queue_depth)
me2_q = get_marker_indices(threshold_02_queue_depth)
me3_q = get_marker_indices(threshold_05_queue_depth)
me4_q = get_marker_indices(threshold_08_queue_depth)

# Plot the 99% tail latency curves on the first subplot
ax_lat = axs[0]
line1, = ax_lat.plot(
    load_krps,
    without_adaptive,
    label='Without adaptive scheduling',
    markevery=me1,
    **kw_line_1,
)
line2, = ax_lat.plot(
    load_krps,
    threshold_02,
    label='Threshold = 0.2',
    markevery=me2,
    **kw_line_2,
)
line3, = ax_lat.plot(
    load_krps,
    threshold_05,
    label='Threshold = 0.5',
    markevery=me3,
    **kw_line_3,
)
line4, = ax_lat.plot(
    load_krps,
    threshold_08,
    label='Threshold = 0.8',
    markevery=me4,
    **kw_line_4,
)

ax_lat.set_xlabel('Load (kRPS)')
ax_lat.set_ylabel('99% Tail Latency ($\\mu$s)')
ax_lat.tick_params(axis='both', direction='in')

# Light, subtle grid lines behind data (latency)
ax_lat.set_axisbelow(True)
ax_lat.minorticks_on()
ax_lat.grid(True, which='major', axis='both', linestyle=':', linewidth=0.5, alpha=0.35)
ax_lat.grid(True, which='minor', axis='both', linestyle=':', linewidth=0.3, alpha=0.18)

# Set axis limits for latency subplot
ax_lat.set_xlim(left=min(load_krps) - 50, right=max(load_krps) + 50)
ax_lat.set_ylim(bottom=0, top=360)

# Plot the queue depth curves on the second subplot
# Add small vertical offsets to separate overlapping integer-valued curves
_offset = 0.04
ax_q = axs[1]
ax_q.plot(
    load_krps,
    [v + 1.5 * _offset for v in without_adaptive_queue_depth],
    label='Without adaptive scheduling',
    markevery=me1_q,
    **kw_line_1,
)
ax_q.plot(
    load_krps,
    [v + 0.5 * _offset for v in threshold_02_queue_depth],
    label='Threshold = 0.2',
    markevery=me2_q,
    **kw_line_2,
)
ax_q.plot(
    load_krps,
    [v - 0.5 * _offset for v in threshold_05_queue_depth],
    label='Threshold = 0.5',
    markevery=me3_q,
    **kw_line_3,
)
ax_q.plot(
    load_krps,
    [v - 1.5 * _offset for v in threshold_08_queue_depth],
    label='Threshold = 0.8',
    markevery=me4_q,
    **kw_line_4,
)

ax_q.set_xlabel('Load (kRPS)')
ax_q.set_ylabel('Worker Queue Depth')
ax_q.tick_params(axis='both', direction='in')

# Light, subtle grid lines behind data (queue depth)
ax_q.set_axisbelow(True)
ax_q.minorticks_on()
ax_q.grid(True, which='major', axis='both', linestyle=':', linewidth=0.5, alpha=0.35)
ax_q.grid(True, which='minor', axis='both', linestyle=':', linewidth=0.3, alpha=0.18)

# Set axis limits for queue-depth subplot
ax_q.set_xlim(left=min(load_krps) - 50, right=max(load_krps) + 50)
ax_q.set_ylim(bottom=0.5, top=3.5)
# Only show integer ticks on y-axis and disable minor ticks
ax_q.set_yticks([1, 2, 3])
ax_q.yaxis.set_minor_locator(plt.NullLocator())

# Subplot titles placed below each axes (centered)
SUBTITLE_Y = -0.3  # relative to axes; negative puts it below
axs[0].text(
    0.5,
    SUBTITLE_Y,
    '(a)',
    transform=axs[0].transAxes,
    ha='center',
    va='top',
    clip_on=False,
)
axs[1].text(
    0.5,
    SUBTITLE_Y,
    '(b)',
    transform=axs[1].transAxes,
    ha='center',
    va='top',
    clip_on=False,
)

# Single, figure-level legend placed at the top
fig.legend(
    [line1, line2, line3, line4],
    [
        'RAIN w/o adaptive scheduling',
        r'RAIN ($R_{\text{th}}$ = 0.2)',
        r'RAIN ($R_{\text{th}}$ = 0.5)',
        r'RAIN ($R_{\text{th}}$ = 0.8)',
    ],
    loc='upper center',
    bbox_to_anchor=(0.5, 0.95),
    ncol=4,
    frameon=False,
    handlelength=2.0,
    borderaxespad=0.0,
)

# Reserve space: leave room at top for legend and at bottom for subtitles
plt.tight_layout(rect=(0, 0.08, 1, 0.9))

# Save to parent directory in a LaTeX-friendly vector format (PDF)
_base_dir = os.path.dirname(__file__)
_out_dir = os.path.abspath(os.path.join(_base_dir, '.'))
_out_path = os.path.join(_out_dir, 'parameter_tunning.pdf')
fig.savefig(_out_path, format='pdf', transparent=True)
plt.close(fig)



==> figure/rocksdb_const.py <==
import os
import matplotlib.pyplot as plt
from cycler import cycler
import numpy as np

# Prefer a clean, publication-style look with minimal color usage.
try:
    import scienceplots  # noqa: F401
    plt.style.use('science')
except Exception:
    # Fallback to a custom minimal style if scienceplots is unavailable.
    plt.style.use('default')

# Minimal, grayscale-forward rcParams tuned for papers
plt.rcParams.update({
    'pdf.fonttype': 42,
    'ps.fonttype': 42,
    'font.family': 'serif',
    'font.serif': ['Times New Roman', 'Times', 'STIXGeneral', 'DejaVu Serif'],
    # Slightly larger fonts for better readability in the paper
    'font.size': 13,
    'axes.labelsize': 13,
    'axes.titlesize': 13,
    'legend.fontsize': 13,
    'xtick.labelsize': 11,
    'ytick.labelsize': 11,
    'axes.linewidth': 0.8,
    'xtick.major.width': 0.8,
    'ytick.major.width': 0.8,
    'xtick.major.size': 3,
    'ytick.major.size': 3,
    'lines.linewidth': 1.2,
    # Use a monochrome cycle when colors are not explicitly set
    'axes.prop_cycle': cycler('color', ['0']),
    'savefig.bbox': 'tight',
})

# Data from the first table
tput1 = [
    150, 300, 450, 600, 750, 900, 1050, 1200, 1350, 1500,
    1530, 1560, 1590, 1620, 1650, 1680
]

rain1 = [
    1.63, 1.63, 1.63, 1.63, 1.63, 1.63, 1.63, 1.63, 1.63, 1.76,
    1.76, 1.88, 2.1, 2.6, 4.2, 75.62
]

r2p2_1 = [
    33.5, 43.75, 48.12, 77, 77.5, 83, 75.25, 78.12, 77.12, 86.38,
    89.5, 93.38, 92, 106.62, 105.25, 231.25
]

racksched1 = [
    2.51, 8.01, 45, 77.25, 80, 81.75, 77.75, 74.88, 76.5, 87.12,
    91.25, 96.75, 102.38, 95.88, 93.5, 106.88
]

draconis1 = [
    3.01, 3.01, 3.01, 3.38, 3.26, 75.12, 77.88, 76, 87.38, 81.75,
    90.62, 79.75, 90, 88.38, 92.62, 90.25
]

pallas1 = [
    1.83, 1.83, 1.83, 1.83, 1.83, 1.83, 1.83, 1.83, 1.83, 1.96,
    1.96, 2.03, 2.34, 2.93, 4.63, 78.32
]

# Data from the second table
tput2 = [
    150, 300, 450, 600, 750, 900, 1050, 1200, 1350, 1500,
    1530, 1560, 1590, 1620, 1650, 1680
]

rain2 = [
    13, 13, 13, 13, 13, 13, 13, 13, 13, 14,
    14, 14, 14, 15, 15, 14
]

r2p2_2 = [
    119, 118, 121, 119, 120, 119, 120, 121, 121, 123,
    124, 128, 132, 135, 139, 168
]

racksched2 = [
    21, 67, 99, 112, 115, 119, 137, 180, 208, 239,
    249, 268, 288, 310, 332, 359
]

draconis2 = [
    25, 25, 24, 28, 29, 120, 121, 120, 127, 135,
    144, 150, 156, 183, 239, 258
]

pallas2 = [
    13.2, 13.2, 13.2, 13.2, 13.2, 13.2, 13.2, 13.2, 13.2, 14.2,
    13.2, 13.2, 14.2, 14.2, 13.2, 15.2
]

# Data from the third table
tput3 = [
    150, 300, 450, 600, 750, 900, 1050, 1200, 1350, 1500,
    1530, 1560, 1590, 1620, 1650, 1680
]

rain3 = [
    112, 112, 112, 112, 112, 112, 125, 139, 158, 212,
    232, 268, 330, 428, 764, 2793
]

r2p2_3 = [
    218, 217, 220, 218, 220, 218, 219, 220, 220, 222,
    223, 227, 231, 234, 238, 267
]

racksched3 = [
    120, 166, 198, 211, 215, 218, 237, 279, 307, 338,
    349, 366, 388, 410, 431, 458
]

draconis3 = [
    124, 124, 123, 127, 127, 219, 220, 219, 226, 235,
    243, 250, 254, 281, 340, 358
]

pallas3 = [
    112.2, 112.2, 112.2, 112.2, 112.2, 112.2, 124.2, 139.2, 159.2, 213.2,
    237.2, 267.2, 350.2, 444.2, 840.2, 2863.2
]

fig, axs = plt.subplots(1, 3, figsize=(10.2, 3.6), dpi=300, sharex=False, sharey=False)

# Subtle, non-vivid colors for 5 systems
COLOR_1 = '#4C72B0'  # muted blue
COLOR_2 = '#55A868'  # muted green
COLOR_3 = '#C44E52'  # muted red/orange
COLOR_4 = '#8172B2'  # muted purple
COLOR_5 = '#CCB974'  # muted yellow/gold

# Common plotting kwargs for a clean, academic look (small hollow markers)
kw_line_1 = dict(
    color=COLOR_1,
    linestyle='-',
    marker='o',
    markersize=3.5,
    markerfacecolor='none',
    markeredgecolor=COLOR_1,
    markeredgewidth=0.8,
)
kw_line_2 = dict(
    color=COLOR_2,
    linestyle='-',
    marker='s',
    markersize=3.5,
    markerfacecolor='none',
    markeredgecolor=COLOR_2,
    markeredgewidth=0.8,
)
kw_line_3 = dict(
    color=COLOR_3,
    linestyle='-',
    marker='^',
    markersize=3.5,
    markerfacecolor='none',
    markeredgecolor=COLOR_3,
    markeredgewidth=0.8,
)
kw_line_4 = dict(
    color=COLOR_4,
    linestyle='-',
    marker='D',
    markersize=3.5,
    markerfacecolor='none',
    markeredgecolor=COLOR_4,
    markeredgewidth=0.8,
)
kw_line_5 = dict(
    color=COLOR_5,
    linestyle='-',
    marker='v',
    markersize=3.5,
    markerfacecolor='none',
    markeredgecolor=COLOR_5,
    markeredgewidth=0.8,
)

# Control visible marker count (lines still use all data)
N_MARKERS = 30

def _evenly_spaced_indices(n, k):
    k = max(1, min(int(k), int(n)))
    return np.linspace(0, n - 1, k, dtype=int)

# Plot first subplot
me1_1 = _evenly_spaced_indices(len(tput1), N_MARKERS)
me2_1 = _evenly_spaced_indices(len(tput1), N_MARKERS)
me3_1 = _evenly_spaced_indices(len(tput1), N_MARKERS)
me4_1 = _evenly_spaced_indices(len(tput1), N_MARKERS)
me5_1 = _evenly_spaced_indices(len(tput1), N_MARKERS)

line2_1, = axs[0].plot(tput1, r2p2_1, label='R2P2-SW', markevery=me2_1, **kw_line_2)
line3_1, = axs[0].plot(tput1, racksched1, label='RackSched-SW', markevery=me3_1, **kw_line_3)
line4_1, = axs[0].plot(tput1, draconis1, label='Draconis-SW', markevery=me4_1, **kw_line_4)
line5_1, = axs[0].plot(tput1, pallas1, label='Pallas-SW', markevery=me5_1, **kw_line_5)
line1_1, = axs[0].plot(tput1, rain1, label='RAIN', markevery=me1_1, **kw_line_1)

axs[0].set_xlabel('Load (kRPS)')
axs[0].set_ylabel('99% Tail Slowdown')
axs[0].tick_params(axis='both', direction='in')
axs[0].set_xlim(left=100, right=1750)
axs[0].set_ylim(bottom=0, top=50)

# Plot second subplot
me1_2 = _evenly_spaced_indices(len(tput2), N_MARKERS)
me2_2 = _evenly_spaced_indices(len(tput2), N_MARKERS)
me3_2 = _evenly_spaced_indices(len(tput2), N_MARKERS)
me4_2 = _evenly_spaced_indices(len(tput2), N_MARKERS)
me5_2 = _evenly_spaced_indices(len(tput2), N_MARKERS)

line2_2, = axs[1].plot(tput2, r2p2_2, label='R2P2-SW', markevery=me2_2, **kw_line_2)
line3_2, = axs[1].plot(tput2, racksched2, label='RackSched-SW', markevery=me3_2, **kw_line_3)
line4_2, = axs[1].plot(tput2, draconis2, label='Draconis-SW', markevery=me4_2, **kw_line_4)
line5_2, = axs[1].plot(tput2, pallas2, label='Pallas-SW', markevery=me5_2, **kw_line_5)
line1_2, = axs[1].plot(tput2, rain2, label='RAIN', markevery=me1_2, **kw_line_1)

axs[1].set_xlabel('Load (kRPS)')
axs[1].set_ylabel('99% Tail Latency ($\\mu$s)')
axs[1].tick_params(axis='both', direction='in')
axs[1].set_xlim(left=100, right=1750)
axs[1].set_ylim(bottom=0, top=200)

# Plot third subplot
me1_3 = _evenly_spaced_indices(len(tput3), N_MARKERS)
me2_3 = _evenly_spaced_indices(len(tput3), N_MARKERS)
me3_3 = _evenly_spaced_indices(len(tput3), N_MARKERS)
me4_3 = _evenly_spaced_indices(len(tput3), N_MARKERS)
me5_3 = _evenly_spaced_indices(len(tput3), N_MARKERS)

line2_3, = axs[2].plot(tput3, r2p2_3, label='R2P2-SW', markevery=me2_3, **kw_line_2)
line3_3, = axs[2].plot(tput3, racksched3, label='RackSched-SW', markevery=me3_3, **kw_line_3)
line4_3, = axs[2].plot(tput3, draconis3, label='Draconis-SW', markevery=me4_3, **kw_line_4)
line5_3, = axs[2].plot(tput3, pallas3, label='Pallas-SW', markevery=me5_3, **kw_line_5)
line1_3, = axs[2].plot(tput3, rain3, label='RAIN', markevery=me1_3, **kw_line_1)

axs[2].set_xlabel('Load (kRPS)')
axs[2].set_ylabel('99% Tail Latency ($\\mu$s)')
axs[2].tick_params(axis='both', direction='in')
axs[2].set_xlim(left=100, right=1750)
axs[2].set_ylim(bottom=0, top=500)

# Light, subtle grid lines behind data
for ax in axs:
    ax.set_axisbelow(True)
    ax.minorticks_on()
    ax.grid(True, which='major', axis='both', linestyle=':', linewidth=0.5, alpha=0.35)
    ax.grid(True, which='minor', axis='both', linestyle=':', linewidth=0.3, alpha=0.18)

# Subplot titles placed below each axes (centered)
SUBTITLE_Y = -0.3  # relative to axes; negative puts it below
axs[0].text(0.5, SUBTITLE_Y, '(a) Overall', transform=axs[0].transAxes,
            ha='center', va='top', clip_on=False)
axs[1].text(0.5, SUBTITLE_Y, '(b) GET requests', transform=axs[1].transAxes,
            ha='center', va='top', clip_on=False)
axs[2].text(0.5, SUBTITLE_Y, '(c) SCAN requests', transform=axs[2].transAxes,
            ha='center', va='top', clip_on=False)

# Single, figure-level legend placed at the top
fig.legend(
    [line1_1, line2_1, line3_1, line4_1, line5_1],
    ['RAIN', 'R2P2-SW', 'RackSched-SW', 'Draconis-SW', 'Pallas-SW'],
    loc='upper center', bbox_to_anchor=(0.5, 0.98),
    ncol=5, frameon=False, handlelength=2.0, borderaxespad=0.0,
)

# Reserve space: a bit at bottom for subtitles, and at top for legend
plt.tight_layout(rect=(0, 0.08, 1, 0.95))

# Save to parent directory in a LaTeX-friendly vector format (PDF)
_base_dir = os.path.dirname(__file__)
_out_dir = os.path.abspath(os.path.join(_base_dir, '.'))
_out_path = os.path.join(_out_dir, 'rocksdb_const.pdf')
fig.savefig(_out_path, format='pdf', transparent=True)
plt.close(fig)



==> figure/rocksdb_exp.py <==
import os
import matplotlib.pyplot as plt
from cycler import cycler
import numpy as np

# Prefer a clean, publication-style look with minimal color usage.
try:
    import scienceplots  # noqa: F401
    plt.style.use('science')
except Exception:
    # Fallback to a custom minimal style if scienceplots is unavailable.
    plt.style.use('default')

# Minimal, grayscale-forward rcParams tuned for papers (match rocksdb_const)
plt.rcParams.update({
    'pdf.fonttype': 42,
    'ps.fonttype': 42,
    'font.family': 'serif',
    'font.serif': ['Times New Roman', 'Times', 'STIXGeneral', 'DejaVu Serif'],
    # Slightly larger fonts for better readability in the paper
    'font.size': 13,
    'axes.labelsize': 13,
    'axes.titlesize': 13,
    'legend.fontsize': 13,
    'xtick.labelsize': 11,
    'ytick.labelsize': 11,
    'axes.linewidth': 0.8,
    'xtick.major.width': 0.8,
    'ytick.major.width': 0.8,
    'xtick.major.size': 3,
    'ytick.major.size': 3,
    'lines.linewidth': 1.2,
    # Use a monochrome cycle when colors are not explicitly set
    'axes.prop_cycle': cycler('color', ['0']),
    'savefig.bbox': 'tight',
})

# Data from the first table (Pallas-SW)
tput1 = [
    150, 300, 450, 600, 750, 900, 930, 960, 990, 1020,
    1050, 1080, 1110, 1140, 1170
]

pallas1 = [
    6.01, 6.01, 6.01, 9.26, 738, 899, 1631, 1057, 1324, 1298,
    1768, 1609, 972, 1372, 1511
]

# Data from the second table (RAIN)
tput2 = [
    150, 300, 450, 600, 750, 900, 1050, 1200, 1230, 1260,
    1290, 1320, 1350, 1365
]

rain1 = [
    6.01, 6.01, 6.01, 6.01, 6.01, 6.01, 6.01, 157, 160, 170, 333,
    344, 469, 3262
]

# Small task p99 latency (Pallas-SW)
pallas2 = [
    41, 41, 42, 44, 48, 53, 55, 56, 58, 60,
    62, 65, 67, 70, 73
]

# Small task p99 latency (RAIN)
rain2 = [
    41, 41, 41, 41, 41, 41, 41, 43, 43, 45,
    49, 61, 140, 3451
]

# Large task p99 latency (Pallas-SW)
pallas3 = [
    498, 500, 510, 532, 564, 621, 633, 655, 664, 683,
    702, 725, 747, 772, 796
]

# Large task p99 latency (RAIN)
rain3 = [
    501, 498, 496, 496, 496, 497, 498, 496, 498, 498,
    499, 499, 500, 499
]

fig, axs = plt.subplots(1, 3, figsize=(10.2, 3.6), dpi=300, sharex=False, sharey=False)

# Subtle, non-vivid colors for 5 systems
COLOR_1 = '#4C72B0'  # muted blue
COLOR_2 = '#55A868'  # muted green
COLOR_3 = '#C44E52'  # muted red/orange
COLOR_4 = '#8172B2'  # muted purple
COLOR_5 = '#CCB974'  # muted yellow/gold

# Common plotting kwargs for a clean, academic look (small hollow markers)
kw_line_1 = dict(
    color=COLOR_1,
    linestyle='-',
    marker='o',
    markersize=3.5,
    markerfacecolor='none',
    markeredgecolor=COLOR_1,
    markeredgewidth=0.8,
)
kw_line_2 = dict(
    color=COLOR_2,
    linestyle='-',
    marker='s',
    markersize=3.5,
    markerfacecolor='none',
    markeredgecolor=COLOR_2,
    markeredgewidth=0.8,
)
kw_line_3 = dict(
    color=COLOR_3,
    linestyle='-',
    marker='^',
    markersize=3.5,
    markerfacecolor='none',
    markeredgecolor=COLOR_3,
    markeredgewidth=0.8,
)
kw_line_4 = dict(
    color=COLOR_4,
    linestyle='-',
    marker='D',
    markersize=3.5,
    markerfacecolor='none',
    markeredgecolor=COLOR_4,
    markeredgewidth=0.8,
)
kw_line_5 = dict(
    color=COLOR_5,
    linestyle='-',
    marker='v',
    markersize=3.5,
    markerfacecolor='none',
    markeredgecolor=COLOR_5,
    markeredgewidth=0.8,
)

# Control visible marker count (lines still use all data)
N_MARKERS = 30

def _evenly_spaced_indices(n, k):
    k = max(1, min(int(k), int(n)))
    return np.linspace(0, n - 1, k, dtype=int)

# Plot first subplot (overall p99 slowdown)
me5_1 = _evenly_spaced_indices(len(tput1), N_MARKERS)
me1_1 = _evenly_spaced_indices(len(tput2), N_MARKERS)

line5_1, = axs[0].plot(tput1, pallas1, label='Pallas-SW', markevery=me5_1, **kw_line_5)
line1_1, = axs[0].plot(tput2, rain1, label='RAIN', markevery=me1_1, **kw_line_1)

axs[0].set_xlabel('Load (kRPS)')
axs[0].set_ylabel('99% Tail Slowdown')
axs[0].tick_params(axis='both', direction='in')
axs[0].set_xlim(left=100, right=1400)
axs[0].set_ylim(bottom=0, top=300)

# Plot second subplot (small task p99 latency)
me5_2 = _evenly_spaced_indices(len(tput1), N_MARKERS)
me1_2 = _evenly_spaced_indices(len(tput2), N_MARKERS)

line5_2, = axs[1].plot(tput1, pallas2, label='Pallas-SW', markevery=me5_2, **kw_line_5)
line1_2, = axs[1].plot(tput2, rain2, label='RAIN', markevery=me1_2, **kw_line_1)

axs[1].set_xlabel('Load (kRPS)')
axs[1].set_ylabel('99% Tail Latency ($\\mu$s)')
axs[1].tick_params(axis='both', direction='in')
axs[1].set_xlim(left=100, right=1400)
axs[1].set_ylim(bottom=0, top=100)

# Plot third subplot (large task p99 latency)
me5_3 = _evenly_spaced_indices(len(tput1), N_MARKERS)
me1_3 = _evenly_spaced_indices(len(tput2), N_MARKERS)

line5_3, = axs[2].plot(tput1, pallas3, label='Pallas-SW', markevery=me5_3, **kw_line_5)
line1_3, = axs[2].plot(tput2, rain3, label='RAIN', markevery=me1_3, **kw_line_1)

axs[2].set_xlabel('Load (kRPS)')
axs[2].set_ylabel('99% Tail Latency ($\\mu$s)')
axs[2].tick_params(axis='both', direction='in')
axs[2].set_xlim(left=100, right=1400)
axs[2].set_ylim(bottom=0, top=850)

# Light, subtle grid lines behind data
for ax in axs:
    ax.set_axisbelow(True)
    ax.minorticks_on()
    ax.grid(True, which='major', axis='both', linestyle=':', linewidth=0.5, alpha=0.35)
    ax.grid(True, which='minor', axis='both', linestyle=':', linewidth=0.3, alpha=0.18)

# Subplot titles placed below each axes (centered)
SUBTITLE_Y = -0.3  # relative to axes; negative puts it below
axs[0].text(0.5, SUBTITLE_Y, '(a) Overall', transform=axs[0].transAxes,
            ha='center', va='top', clip_on=False)
axs[1].text(0.5, SUBTITLE_Y, '(b) GET requests', transform=axs[1].transAxes,
            ha='center', va='top', clip_on=False)
axs[2].text(0.5, SUBTITLE_Y, '(c) SCAN requests', transform=axs[2].transAxes,
            ha='center', va='top', clip_on=False)

# Single, figure-level legend placed at the top (RAIN first)
fig.legend(
    [line1_1, line5_1],
    ['RAIN', 'Pallas-SW'],
    loc='upper center', bbox_to_anchor=(0.5, 0.98),
    ncol=2, frameon=False, handlelength=2.0, borderaxespad=0.0,
)

# Reserve space: a bit at bottom for subtitles, and at top for legend
plt.tight_layout(rect=(0, 0.08, 1, 0.95))

# Save to parent directory in a LaTeX-friendly vector format (PDF)
_base_dir = os.path.dirname(__file__)
_out_dir = os.path.abspath(os.path.join(_base_dir, '.'))
_out_path = os.path.join(_out_dir, 'rocksdb_exp.pdf')
fig.savefig(_out_path, format='pdf', transparent=True)
plt.close(fig)



==> figure/rocksdb_heatmap.py <==
import os
import matplotlib.pyplot as plt
from cycler import cycler
import numpy as np

# Prefer a clean, publication-style look with minimal color usage.
try:
    import scienceplots  # noqa: F401
    plt.style.use('science')
except Exception:
    # Fallback to a custom minimal style if scienceplots is unavailable.
    plt.style.use('default')

# Minimal, grayscale-forward rcParams tuned for papers
plt.rcParams.update({
    'pdf.fonttype': 42,
    'ps.fonttype': 42,
    'font.family': 'serif',
    'font.serif': ['Times New Roman', 'Times', 'STIXGeneral', 'DejaVu Serif'],
    'font.size': 13,
    'axes.labelsize': 11,
    'axes.titlesize': 13,
    'legend.fontsize': 12,
    'xtick.labelsize': 10,
    'ytick.labelsize': 10,
    'axes.linewidth': 0.8,
    'xtick.major.width': 0.8,
    'ytick.major.width': 0.8,
    'xtick.major.size': 3,
    'ytick.major.size': 3,
    'lines.linewidth': 1.2,
    # Use a monochrome cycle when colors are not explicitly set
    'axes.prop_cycle': cycler('color', ['0']),
    'savefig.bbox': 'tight',
})

# ---------------------------------------------------------------------
# RocksDB latency heatmap:
#   rows   = number of keys per request
#   cols   = item size (bytes)
#   values = latency (µs)
# ---------------------------------------------------------------------

item_sizes = [32, 64, 128, 256, 512, 1024]
num_keys = [500, 1000, 1500, 2000, 2500, 3000]

latency_us = np.array([
    [73.97, 75.17, 80.27, 84.35,  92.97, 109.30],
    [144.86, 147.38, 160.48, 167.04, 170.53, 216.17],
    [216.42, 221.62, 236.02, 247.38, 255.24, 322.76],
    [287.97, 297.20, 314.02, 306.03, 361.21, 407.33],
    [359.56, 365.94, 392.42, 410.79, 452.21, 537.25],
    [430.25, 439.49, 469.48, 571.80, 541.75, 650.84],
])

fig, ax = plt.subplots(1, 1, figsize=(3.2, 2.6), dpi=300)

# Use a single-hue sequential colormap to stay visually modest but informative.
im = ax.imshow(
    latency_us,
    origin='lower',
    aspect='auto',
    cmap='Blues',
)

# Axis ticks and labels
ax.set_xticks(np.arange(len(item_sizes)))
ax.set_xticklabels(item_sizes)
ax.set_yticks(np.arange(len(num_keys)))
ax.set_yticklabels(num_keys)

ax.set_xlabel('Item size (bytes)')
ax.set_ylabel('Keys per SCAN')

# Light, subtle grid-like separation by drawing minor lines on top
ax.set_axisbelow(False)
for x in np.arange(-0.5, len(item_sizes), 1.0):
    ax.axvline(x, color='white', linewidth=0.3, alpha=0.6)
for y in np.arange(-0.5, len(num_keys), 1.0):
    ax.axhline(y, color='white', linewidth=0.3, alpha=0.6)

# Colorbar with label
cbar = fig.colorbar(im, ax=ax, fraction=0.046, pad=0.04)
cbar.ax.set_ylabel('Average service time ($\\mu$s)', rotation=90)

plt.tight_layout()

# Save to the same directory in a LaTeX-friendly vector format (PDF)
_base_dir = os.path.dirname(__file__)
_out_dir = os.path.abspath(os.path.join(_base_dir, '.'))
_out_path = os.path.join(_out_dir, 'rocksdb_heatmap.pdf')
fig.savefig(_out_path, format='pdf', transparent=True)
plt.close(fig)




==> figure/synthetic_workloads.py <==
import os
import matplotlib.pyplot as plt
from cycler import cycler
import numpy as np

# Prefer a clean, publication-style look with minimal color usage.
try:
    import scienceplots  # noqa: F401
    plt.style.use('science')
except Exception:
    # Fallback to a custom minimal style if scienceplots is unavailable.
    plt.style.use('default')

# Minimal, grayscale-forward rcParams tuned for papers
plt.rcParams.update({
    'pdf.fonttype': 42,
    'ps.fonttype': 42,
    'font.family': 'serif',
    'font.serif': ['Times New Roman', 'Times', 'STIXGeneral', 'DejaVu Serif'],
    # Slightly larger fonts for better readability in the paper
    'font.size': 13,
    'axes.labelsize': 13,
    'axes.titlesize': 13,
    'legend.fontsize': 13,
    'xtick.labelsize': 11,
    'ytick.labelsize': 11,
    'axes.linewidth': 0.8,
    'xtick.major.width': 0.8,
    'ytick.major.width': 0.8,
    'xtick.major.size': 3,
    'ytick.major.size': 3,
    'lines.linewidth': 1.2,
    # Use a monochrome cycle when colors are not explicitly set
    'axes.prop_cycle': cycler('color', ['0']),
    'savefig.bbox': 'tight',
})

# Data from the first table
tput1 = [
    2000, 2100, 2200, 2300, 2400, 2500, 2600, 2700, 2800, 2900,
    3000, 3010, 3020, 3030, 3040, 3050, 3060, 3070, 3080, 3090,
    3100, 3110, 3120
]

rain1 = [
    15, 15, 15, 15, 15, 15, 15, 15, 15, 15,
    15, 15, 16, 16, 17, 17, 23, 26, 26, 33,
    46, 81, 1000
]

r2p2_1 = [
    27, 29, 29, 28, 29, 29, 29, 29, 29, 29,
    29, 29, 30, 30, 30, 31, 32, 40, 44, 910,
    np.nan, np.nan, np.nan
]

racksched1 = [
    27, 28, 28, 29, 29, 30, 31, 32, 33, 36,
    40, 41, 41, 42, 43, 44, 46, 47, 50, 53,
    60, 82, np.nan
]

draconis1 = [
    32, 32, 32, 35, 35, 38, 37, 40, 42, 48,
    50, 52, 54, 56, 54, 55, 59, 60, 477, 993,
    np.nan, np.nan, np.nan
]

pallas1 = [
    15, 15, 15, 15, 15, 15, 15, 15, 15, 16,
    18, 18, 18, 19, 20, 25, 28, 30, 39, 39,
    61, 122, 994
]

# Data from the second table
tput2 = [
    2100, 2200, 2300, 2400, 2500, 2600, 2700, 2800, 2900, 3000,
    3100, 3110, 3120, 3130, 3140, 3150, 3160, 3170, 3180, 3190,
    3200, 3210, 3220, 3230, 3240, 3250, 3260
]

rain2 = [
    29, 29, 29, 29, 29, 32, 36, 36, 37, 39,
    49, 50, 51, 53, 55, 58, 61, 65, 71, 81,
    98, 104, 117, 129, 176, 240, 494
]

r2p2_2 = [
    42, 42, 42, 41, 41, 41, 41, 42, 44, 46,
    54, 55, 58, 61, 63, 100, 128, 136, 447, 924,
    np.nan, np.nan, np.nan, np.nan, np.nan, np.nan, np.nan
]

racksched2 = [
    39, 40, 41, 42, 43, 45, 47, 49, 53, 59,
    69, 71, 71, 74, 76, 78, 81, 84, 87, 92,
    99, 107, 116, 127, 156, 373, 988
]

draconis2 = [
    37, 38, 38, 40, 42, 42, 42, 45, 50, 55,
    65, 66, 68, 75, 75, 80, 82, 89, 101, 113,
    140, 206, 506, 996, np.nan, np.nan, np.nan
]

pallas2 = [
    56, 60, 65, 71, 77, 87, 101, 120, 146, 200,
    317, 336, 369, 380, 424, 466, 507, 546, 721, 777,
    np.nan, np.nan, np.nan, np.nan, np.nan, np.nan, np.nan
]

# Data from the third table
tput3 = [
    360, 380, 400, 420, 440, 460, 480, 500, 520, 540,
    560, 562, 564, 566, 568, 570, 572, 574, 576, 578
]

rain3 = [
    105, 105, 105, 105, 105, 105, 107, 111, 118, 145,
    204, 213, 227, 249, 274, 278, 381, 566, 935, 994
]

r2p2_3 = [
    179, 180, 184, 184, 187, 189, 192, 196, 197,  199,
    217, 226, 244, 274, 288, 306, 351, 435, 989, 1000
]

racksched3 = [
    164, 175, 177, 181, 188, 197, 207, 224, 245, 280,
    360, 380, 390, 423, 439, 482, 524, 613, 767, 976
]

draconis3 = [
    148, 141, 135, 143, 148, 169, 171, 174, 176, 234,
    270, 282, 299, 321, 343, 359, 460, 491, 863, 997
]

pallas3 = [
    149, 163, 184, 205, 232, 278, 338, 415, 569, 823,
    977, 982, 985, 987, 989, 992, 994, 994, 996, 999
]

# Make the figure slightly taller so it does not look too "flat" in the paper
fig, axs = plt.subplots(1, 3, figsize=(10.2, 3.6), dpi=300, sharex=False, sharey=False)

# Subtle, non-vivid colors for 5 systems
COLOR_1 = '#4C72B0'  # muted blue
COLOR_2 = '#55A868'  # muted green
COLOR_3 = '#C44E52'  # muted red/orange
COLOR_4 = '#8172B2'  # muted purple
COLOR_5 = '#CCB974'  # muted yellow/gold

# Common plotting kwargs for a clean, academic look (small hollow markers)
kw_line_1 = dict(
    color=COLOR_1,
    linestyle='-',
    marker='o',
    markersize=3.5,
    markerfacecolor='none',
    markeredgecolor=COLOR_1,
    markeredgewidth=0.8,
)
kw_line_2 = dict(
    color=COLOR_2,
    linestyle='-',
    marker='s',
    markersize=3.5,
    markerfacecolor='none',
    markeredgecolor=COLOR_2,
    markeredgewidth=0.8,
)
kw_line_3 = dict(
    color=COLOR_3,
    linestyle='-',
    marker='^',
    markersize=3.5,
    markerfacecolor='none',
    markeredgecolor=COLOR_3,
    markeredgewidth=0.8,
)
kw_line_4 = dict(
    color=COLOR_4,
    linestyle='-',
    marker='D',
    markersize=3.5,
    markerfacecolor='none',
    markeredgecolor=COLOR_4,
    markeredgewidth=0.8,
)
kw_line_5 = dict(
    color=COLOR_5,
    linestyle='-',
    marker='v',
    markersize=3.5,
    markerfacecolor='none',
    markeredgecolor=COLOR_5,
    markeredgewidth=0.8,
)

# Control visible marker count (lines still use all data)
N_MARKERS = 30

def _evenly_spaced_indices(n, k):
    k = max(1, min(int(k), int(n)))
    return np.linspace(0, n - 1, k, dtype=int)

# Plot first subplot
me1_1 = _evenly_spaced_indices(len(tput1), N_MARKERS)
me2_1 = _evenly_spaced_indices(len(tput1), N_MARKERS)
me3_1 = _evenly_spaced_indices(len(tput1), N_MARKERS)
me4_1 = _evenly_spaced_indices(len(tput1), N_MARKERS)
me5_1 = _evenly_spaced_indices(len(tput1), N_MARKERS)

line1_1, = axs[0].plot(tput1, rain1, label='RAIN', markevery=me1_1, **kw_line_1)
line2_1, = axs[0].plot(tput1, r2p2_1, label='R2P2-SW', markevery=me2_1, **kw_line_2)
line3_1, = axs[0].plot(tput1, racksched1, label='RackSched-SW', markevery=me3_1, **kw_line_3)
line4_1, = axs[0].plot(tput1, draconis1, label='Draconis-SW', markevery=me4_1, **kw_line_4)
line5_1, = axs[0].plot(tput1, pallas1, label='Pallas-SW', markevery=me5_1, **kw_line_5)

axs[0].set_xlabel('Load (kRPS)')
axs[0].set_ylabel('99% Tail Latency ($\\mu$s)')
axs[0].tick_params(axis='both', direction='in')
axs[0].set_xlim(left=2550, right=3150)
axs[0].set_ylim(bottom=0, top=100)

# Plot second subplot
me1_2 = _evenly_spaced_indices(len(tput2), N_MARKERS)
me2_2 = _evenly_spaced_indices(len(tput2), N_MARKERS)
me3_2 = _evenly_spaced_indices(len(tput2), N_MARKERS)
me4_2 = _evenly_spaced_indices(len(tput2), N_MARKERS)
me5_2 = _evenly_spaced_indices(len(tput2), N_MARKERS)

line1_2, = axs[1].plot(tput2, rain2, label='RAIN', markevery=me1_2, **kw_line_1)
line2_2, = axs[1].plot(tput2, r2p2_2, label='R2P2-SW', markevery=me2_2, **kw_line_2)
line3_2, = axs[1].plot(tput2, racksched2, label='RackSched-SW', markevery=me3_2, **kw_line_3)
line4_2, = axs[1].plot(tput2, draconis2, label='Draconis-SW', markevery=me4_2, **kw_line_4)
line5_2, = axs[1].plot(tput2, pallas2, label='Pallas-SW', markevery=me5_2, **kw_line_5)

axs[1].set_xlabel('Load (kRPS)')
axs[1].tick_params(axis='both', direction='in')
axs[1].set_xlim(left=2700, right=3300)
axs[1].set_ylim(bottom=0, top=130)

# Plot third subplot
me1_3 = _evenly_spaced_indices(len(tput3), N_MARKERS)
me2_3 = _evenly_spaced_indices(len(tput3), N_MARKERS)
me3_3 = _evenly_spaced_indices(len(tput3), N_MARKERS)
me4_3 = _evenly_spaced_indices(len(tput3), N_MARKERS)
me5_3 = _evenly_spaced_indices(len(tput3), N_MARKERS)

line1_3, = axs[2].plot(tput3, rain3, label='RAIN', markevery=me1_3, **kw_line_1)
line2_3, = axs[2].plot(tput3, r2p2_3, label='R2P2-SW', markevery=me2_3, **kw_line_2)
line3_3, = axs[2].plot(tput3, racksched3, label='RackSched-SW', markevery=me3_3, **kw_line_3)
line4_3, = axs[2].plot(tput3, draconis3, label='Draconis-SW', markevery=me4_3, **kw_line_4)
line5_3, = axs[2].plot(tput3, pallas3, label='Pallas-SW', markevery=me5_3, **kw_line_5)

axs[2].set_xlabel('Load (kRPS)')
axs[2].tick_params(axis='both', direction='in')
axs[2].set_xlim(left=350, right=585)
axs[2].set_ylim(bottom=0, top=400)

# Light, subtle grid lines behind data
for ax in axs:
    ax.set_axisbelow(True)
    ax.minorticks_on()
    ax.grid(True, which='major', axis='both', linestyle=':', linewidth=0.5, alpha=0.35)
    ax.grid(True, which='minor', axis='both', linestyle=':', linewidth=0.3, alpha=0.18)

# Subplot titles placed below each axes (centered)
# Move slightly further down so they clear the x-axis labels at larger font sizes
SUBTITLE_Y = -0.3  # relative to axes; negative puts it below
axs[0].text(0.5, SUBTITLE_Y, '(a) Constant (10 $\\mu$s)', transform=axs[0].transAxes,
            ha='center', va='top', clip_on=False)
axs[1].text(0.5, SUBTITLE_Y, '(b) Exponential (mean = 10 $\\mu$s)', transform=axs[1].transAxes,
            ha='center', va='top', clip_on=False)
axs[2].text(0.5, SUBTITLE_Y, '(c) Bimodal (50% 10 $\\mu$s, 50% 100 $\\mu$s)', transform=axs[2].transAxes,
            ha='center', va='top', clip_on=False)

# Single, figure-level legend placed at the top
fig.legend(
    [line1_1, line2_1, line3_1, line4_1, line5_1],
    ['RAIN', 'R2P2-SW', 'RackSched-SW', 'Draconis-SW', 'Pallas-SW'],
    loc='upper center', bbox_to_anchor=(0.5, 0.98),
    ncol=5, frameon=False, handlelength=2.0, borderaxespad=0.0,
)

# Reserve space: a bit at bottom for subtitles, and at top for legend
plt.tight_layout(rect=(0, 0.08, 1, 0.95))

# Save to parent directory in a LaTeX-friendly vector format (PDF)
_base_dir = os.path.dirname(__file__)
_out_dir = os.path.abspath(os.path.join(_base_dir, '.'))
_out_path = os.path.join(_out_dir, 'synthetic_workloads.pdf')
fig.savefig(_out_path, format='pdf', transparent=True)
plt.close(fig)



==> figure/synthetic_workloads_queue_ratio.py <==
import os
import matplotlib.pyplot as plt
from cycler import cycler
import numpy as np

# Prefer a clean, publication-style look with minimal color usage.
try:
    import scienceplots  # noqa: F401
    plt.style.use('science')
except Exception:
    # Fallback to a custom minimal style if scienceplots is unavailable.
    plt.style.use('default')

# Minimal, grayscale-forward rcParams tuned for papers
plt.rcParams.update({
    'pdf.fonttype': 42,
    'ps.fonttype': 42,
    'font.family': 'serif',
    'font.serif': ['Times New Roman', 'Times', 'STIXGeneral', 'DejaVu Serif'],
    'font.size': 13,
    'axes.labelsize': 13,
    'axes.titlesize': 13,
    'legend.fontsize': 13,
    'xtick.labelsize': 11,
    'ytick.labelsize': 11,
    'axes.linewidth': 0.8,
    'xtick.major.width': 0.8,
    'ytick.major.width': 0.8,
    'xtick.major.size': 3,
    'ytick.major.size': 3,
    'lines.linewidth': 1.2,
    'axes.prop_cycle': cycler('color', ['0']),
    'savefig.bbox': 'tight',
})

# ---------------------------------------------------------------------------
# Data: x-axis is throughput in kRPS, y-axis is the fraction of requests
# queued inside the switch (in percent).
# ---------------------------------------------------------------------------

# Constant (10 us)
tput1 = [
    2400, 2432, 2464, 2496, 2528, 2560, 2592, 2624, 2656, 2688,
    2720, 2752, 2784, 2816, 2848, 2880, 2912, 2944, 2976, 3008,
    3040, 3072, 3104, 3136, 3168, 3200, 3232, 3264, 3296, 3328,
    3360, 3392, 3424, 3456, 3488,
]
ratio1 = [
    0.00, 0.13, 0.02, 0.05, 0.10, 0.09, 0.08, 0.07, 0.01, 0.01,
    0.08, 0.31, 0.07, 0.10, 0.02, 0.09, 0.03, 0.53, 1.18, 1.50,
    4.11, 14.11, 36.84, 41.75, 43.69, 46.25, 58.92, 59.50, 61.33, 61.93,
    63.77, 63.91, 65.14, 67.04, 71.89,
]

# Exponential (mean = 10 us)
tput2 = [
    2080, 2112, 2144, 2176, 2208, 2240, 2272, 2304, 2336, 2368,
    2400, 2432, 2464, 2496, 2528, 2560, 2592, 2624, 2656, 2688,
    2720, 2752, 2784, 2816, 2848, 2880, 2912, 2944, 2976, 3008,
    3040, 3072, 3104, 3136, 3168, 3200, 3232, 3264, 3296, 3328,
    3360, 3392, 3424, 3456, 3488, 3520, 3552, 3584, 3616, 3648,
]
ratio2 = [
    1.78, 3.37, 3.83, 4.93, 5.78, 7.80, 8.74, 10.78, 12.87, 17.17,
    20.02, 25.08, 29.51, 35.06, 40.47, 17.29, 0.12, 0.30, 0.42, 0.59,
    0.85, 1.39, 1.99, 2.83, 3.97, 5.30, 7.67, 10.07, 13.83, 18.26,
    24.16, 28.40, 8.90, 12.38, 22.71, 32.79, 32.67, 39.63, 40.94, 41.13,
    44.86, 47.34, 43.51, 48.67, 51.07, 55.29, 56.71, 57.06, 59.60, 60.90,
]

# Bimodal (50% 10 us, 50% 100 us)
tput3 = [
    384, 392, 400, 408, 416, 424, 432, 440, 448, 456,
    464, 472, 480, 488, 496, 504, 512, 520, 528, 536,
    544, 552, 560, 568, 576, 584, 592, 600, 608, 616,
    624, 632, 640, 648, 656,
]
ratio3 = [
    0.34, 0.90, 1.05, 1.24, 1.66, 2.47, 3.32, 4.73, 8.34, 9.21,
    10.95, 18.91, 19.24, 24.31, 31.75, 48.82, 50.26, 56.60, 11.24, 16.33,
    28.12, 19.80, 32.45, 35.38, 47.13, 59.53, 65.55, 76.53, 78.18, 87.18,
    92.96, 93.64, 97.79, 98.07, 99.34,
]

fig, axs = plt.subplots(1, 3, figsize=(10.2, 3.6), dpi=300, sharex=False, sharey=False)

# Match RAIN's color from synthetic_workloads.py
COLOR_RAIN = '#4C72B0'  # muted blue

kw_line = dict(
    color=COLOR_RAIN,
    linestyle='-',
    marker='o',
    markersize=3.5,
    markerfacecolor='none',
    markeredgecolor=COLOR_RAIN,
    markeredgewidth=0.8,
)

# Helper: find indices of "key" points — endpoints, local extrema, and
# samples where the curve bends sharply (second-difference outliers).
def _key_indices(y, max_markers=28, min_gap=1):
    y = np.asarray(y, dtype=float)
    n = len(y)
    if n <= 2:
        return list(range(n))
    keys = {0, n - 1}
    # Local extrema
    for i in range(1, n - 1):
        if (y[i] > y[i - 1] and y[i] > y[i + 1]) or (y[i] < y[i - 1] and y[i] < y[i + 1]):
            keys.add(i)
    # Sharp bends: largest |second derivative|
    d2 = np.abs(np.diff(y, n=2))
    if d2.size:
        thresh = np.percentile(d2, 50)
        for i, v in enumerate(d2):
            if v >= thresh:
                keys.add(i + 1)
    # Add evenly spaced fillers so sparse regions still get markers
    for i in np.linspace(0, n - 1, max_markers, dtype=int):
        keys.add(int(i))
    # Cap and keep a spread
    keys = sorted(keys)
    if len(keys) > max_markers:
        pick = np.linspace(0, len(keys) - 1, max_markers, dtype=int)
        keys = [keys[i] for i in pick]
    # Enforce minimum index gap so markers don't visually collide
    pruned = []
    for k in keys:
        if not pruned or k - pruned[-1] >= min_gap:
            pruned.append(k)
    if pruned[-1] != n - 1:
        pruned.append(n - 1)
    return pruned


# Subplot (a): Constant
me1 = _key_indices(ratio1)
line1, = axs[0].plot(tput1, ratio1, label='RAIN', markevery=me1, **kw_line)
axs[0].set_xlabel('Load (kRPS)')
axs[0].set_ylabel('On-switch Queuing Ratio (%)', labelpad=4, y=0.36)
axs[0].tick_params(axis='both', direction='in')
axs[0].set_xlim(left=min(tput1), right=max(tput1))
axs[0].set_ylim(bottom=0, top=100)

# Subplot (b): Exponential
me2 = _key_indices(ratio2)
line2, = axs[1].plot(tput2, ratio2, label='RAIN', markevery=me2, **kw_line)
axs[1].set_xlabel('Load (kRPS)')
axs[1].tick_params(axis='both', direction='in')
axs[1].set_xlim(left=min(tput2), right=max(tput2))
axs[1].set_ylim(bottom=0, top=100)

# Subplot (c): Bimodal
me3 = _key_indices(ratio3)
line3, = axs[2].plot(tput3, ratio3, label='RAIN', markevery=me3, **kw_line)
axs[2].set_xlabel('Load (kRPS)')
axs[2].tick_params(axis='both', direction='in')
axs[2].set_xlim(left=min(tput3), right=max(tput3))
axs[2].set_ylim(bottom=0, top=100)

# Light, subtle grid lines behind data
for ax in axs:
    ax.set_axisbelow(True)
    ax.minorticks_on()
    ax.grid(True, which='major', axis='both', linestyle=':', linewidth=0.5, alpha=0.35)
    ax.grid(True, which='minor', axis='both', linestyle=':', linewidth=0.3, alpha=0.18)

# Subplot titles placed below each axes (centered)
SUBTITLE_Y = -0.3
axs[0].text(0.5, SUBTITLE_Y, '(a) Constant (10 $\\mu$s)', transform=axs[0].transAxes,
            ha='center', va='top', clip_on=False)
axs[1].text(0.5, SUBTITLE_Y, '(b) Exponential (mean = 10 $\\mu$s)', transform=axs[1].transAxes,
            ha='center', va='top', clip_on=False)
axs[2].text(0.5, SUBTITLE_Y, '(c) Bimodal (50\\% 10 $\\mu$s, 50\\% 100 $\\mu$s)', transform=axs[2].transAxes,
            ha='center', va='top', clip_on=False)

plt.tight_layout(rect=(0, 0.17, 1, 1))

_base_dir = os.path.dirname(__file__)
_out_dir = os.path.abspath(os.path.join(_base_dir, '.'))
_out_path = os.path.join(_out_dir, 'synthetic_workloads_queue_ratio.pdf')
fig.savefig(_out_path, format='pdf', transparent=True, bbox_inches='tight', pad_inches=0.05)
plt.close(fig)


==> figure/tail_lat_collapse.py <==
import os
import matplotlib.pyplot as plt
from cycler import cycler
import numpy as np

# Prefer a clean, publication-style look with minimal color usage.
try:
    import scienceplots  # noqa: F401
    plt.style.use('science')
except Exception:
    # Fallback to a custom minimal style if scienceplots is unavailable.
    plt.style.use('default')

# Minimal, grayscale-forward rcParams tuned for papers
plt.rcParams.update({
    'pdf.fonttype': 42,
    'ps.fonttype': 42,
    'font.family': 'serif',
    'font.serif': ['Times New Roman', 'Times', 'STIXGeneral', 'DejaVu Serif'],
    'font.size': 12,
    'axes.labelsize': 12,
    'axes.titlesize': 12,
    'legend.fontsize': 12,
    'xtick.labelsize': 11,
    'ytick.labelsize': 11,
    'axes.linewidth': 0.8,
    'xtick.major.width': 0.8,
    'ytick.major.width': 0.8,
    'xtick.major.size': 3,
    'ytick.major.size': 3,
    'lines.linewidth': 1.2,
    # Use a monochrome cycle when colors are not explicitly set
    'axes.prop_cycle': cycler('color', ['0']),
    'savefig.bbox': 'tight',
})

# New datasets (throughput converted from RPS to kRPS by dividing by 1000)
tput1_1 = [
    2060.134, 2216.646, 2375.864, 2394.023,
    2406.091, 2419.4,   2436.97,  2453.541,
    2471.53,  2484.512, 2503.672, 2519.554,
    2537.204, 2551.801, 2567.367, 2571.885,
]
lat1_1 = [
    50, 50, 53, 54,
    54, 55, 57, 59,
    62, 66, 73, 91,
    122, 208, 515, 999,
]

tput1_2 = [
    2059.292, 2215.983, 2372.228, 2528.936,
    2683.733, 2839.885, 2858.603, 2873.388,
]
lat1_2 = [
    61, 62, 63, 64,
    65, 93, 244, 976,
]

tput1_3 = [
    2064.424, 2221.334, 2378.345, 2536.049,
    2693.243, 2849.35,  2864.074, 2879.467,
    2895.333, 2910.816, 2926.841, 2941.073,
    2956.933, 2973.021, 2989.566, 2996.36,
]
lat1_3 = [
    69, 71, 72, 74,
    75, 77, 77, 78,
    78, 78, 79, 79,
    81, 87, 324, 998,
]

tput2_1 = [
    31.965,  63.887,  95.829, 128.083,
    159.934, 191.889, 223.669, 255.807,
    287.328, 319.586, 350.988, 383.48,
    415.163, 446.922, 479.161, 510.651,
    526.324, 542.832, 551.372,
]
lat2_1 = [
    104, 104, 104, 104,
    104, 104, 104, 104,
    104, 104, 104, 108,
    114, 123, 137, 171,
    220, 504, 999,
]

tput2_2 = [
    31.995,  64.022,  95.952, 127.945,
    160.075, 191.678, 223.542, 255.592,
    287.634, 319.541, 351.938, 383.182,
    415.559, 447.145, 478.987, 510.753,
    542.425, 571.166,
]
lat2_2 = [
    116, 161, 178, 187,
    191, 194, 195, 196,
    197, 197, 198, 199,
    199, 199, 200, 212,
    255, 979,
]

tput2_3 = [
    32.058,  64.074,  96.048, 128.161,
    159.715, 191.616, 223.871, 255.903,
    287.591, 319.683, 351.795, 383.051,
    415.172, 447.605, 478.965, 511.293,
    543.043, 574.767,
]
lat2_3 = [
    137, 172, 187, 193,
    197, 199, 201, 203,
    207, 222, 242, 261,
    276, 284, 288, 293,
    317, 959,
]

fig, axs = plt.subplots(1, 2, figsize=(6.8, 3.6), dpi=300, sharex=False, sharey=False)

# Subtle, non-vivid colors
COLOR_1 = '#4C72B0'  # muted blue
COLOR_2 = '#55A868'  # muted green
COLOR_3 = '#C44E52'  # muted red/orange

# Common plotting kwargs for a clean, academic look (small hollow markers)
kw_line_1 = dict(
    color=COLOR_1,
    linestyle='-',
    marker='o',
    markersize=3.5,
    markerfacecolor='none',
    markeredgecolor=COLOR_1,
    markeredgewidth=0.8,
)
kw_line_2 = dict(
    color=COLOR_2,
    linestyle='-',
    marker='s',
    markersize=3.5,
    markerfacecolor='none',
    markeredgecolor=COLOR_2,
    markeredgewidth=0.8,
)
kw_line_3 = dict(
    color=COLOR_3,
    linestyle='-',
    marker='^',
    markersize=3.5,
    markerfacecolor='none',
    markeredgecolor=COLOR_3,
    markeredgewidth=0.8,
)

# Control visible marker count (lines still use all data)
N_MARKERS = 16

def _evenly_spaced_indices(n, k):
    k = max(1, min(int(k), int(n)))
    return np.linspace(0, n - 1, k, dtype=int)

# Left panel: curves 1, 2, 3 (hide JBSQ(3))
me1 = _evenly_spaced_indices(len(tput1_1), N_MARKERS)
me2 = _evenly_spaced_indices(len(tput1_2), N_MARKERS)
line1, = axs[0].plot(tput1_1, lat1_1, label='Worker queue depth = 1', markevery=me1, **kw_line_1)
line2, = axs[0].plot(tput1_2, lat1_2, label='Worker queue depth = 2', markevery=me2, **kw_line_2)
axs[0].set_xlabel('Load (kRPS)')
axs[0].set_ylabel('99% Tail Latency ($\\mu$s)')
axs[0].tick_params(axis='both', direction='in')

# Right panel: curves 4, 5, 6 (hide JBSQ(3))
me4 = _evenly_spaced_indices(len(tput2_1), N_MARKERS)
me5 = _evenly_spaced_indices(len(tput2_2), N_MARKERS)
line4, = axs[1].plot(tput2_1, lat2_1, label='Worker queue depth = 1', markevery=me4, **kw_line_1)
line5, = axs[1].plot(tput2_2, lat2_2, label='Worker queue depth = 2', markevery=me5, **kw_line_2)
axs[1].set_xlabel('Load (kRPS)')
axs[1].tick_params(axis='both', direction='in')

# Light, subtle grid lines behind data
for ax in axs:
    ax.set_axisbelow(True)
    ax.minorticks_on()
    ax.grid(True, which='major', axis='both', linestyle=':', linewidth=0.5, alpha=0.35)
    ax.grid(True, which='minor', axis='both', linestyle=':', linewidth=0.3, alpha=0.18)

# Y-axis ranges
axs[0].set_ylim(0, 150)
axs[1].set_ylim(0, 300)
axs[0].set_xlim(right=2900)
axs[1].set_xlim(right=580)

# Subplot titles placed below each axes (centered)
SUBTITLE_Y = -0.36  # relative to axes; negative puts it below
axs[0].text(0.5, SUBTITLE_Y, '(a) Exponential (mean = 10 $\\mu$s)', transform=axs[0].transAxes,
            ha='center', va='top', clip_on=False)
axs[1].text(0.5, SUBTITLE_Y, '(b) Bimodal (50% 10 $\\mu$s, 50% 100 $\\mu$s)', transform=axs[1].transAxes,
            ha='center', va='top', clip_on=False)

# Single, figure-level legend placed closer to axes
fig.legend(
    [line1, line2],
    ['Worker queue depth = 1', 'Worker queue depth = 2'],
    loc='lower center', bbox_to_anchor=(0.5, 0.855),
    ncol=3, frameon=False, handlelength=2.0, borderaxespad=0.0,
)

# Reserve space: a bit at bottom for subtitles, and at top for legend
plt.tight_layout(rect=(0, 0.1, 1, 0.9))

# Save to parent directory in a LaTeX-friendly vector format (PDF)
_base_dir = os.path.dirname(__file__)
_out_dir = os.path.abspath(os.path.join(_base_dir, '.'))
_out_path = os.path.join(_out_dir, 'tail_lat_collapse.pdf')
fig.savefig(_out_path, format='pdf', transparent=True)
plt.close(fig)

